On the continuity of flows

Flow matching has emerged as a powerful framework for generative modeling through continuous normalizing flows. We investigate a potential topological constraint: when the prior distribution and target distribution have mismatched topology (e.g., unimodal to multimodal), the optimal velocity field under standard flow matching objectives may exhibit spatial discontinuities. We suggest that this discontinuity arises from the requirement that continuous flows must bifurcate to map a single mode to multiple modes, forcing particles to make discrete routing decisions at intermediate times. Through theoretical analysis on bimodal Gaussian mixtures, we demonstrate that the optimal velocity field exhibits jump discontinuities along decision boundaries, with magnitude approaching infinity as time approaches the target distribution. Our analysis suggests that this phenomenon is not specific to $L^2$ loss, but rather may be a consequence of topological mismatch between distributions. We validate our theory empirically and discuss potential implications for flow matching on manifolds, connecting our findings to recent work on Riemannian flow matching and the challenge of learning discontinuous representations in neural networks.

==> flow_matching_demo.py <==
"""
Flow Matching with Bimodal Targets: Demonstrating L2 Loss Pathology

This code demonstrates the discontinuity problem when using L2 loss
for flow matching with unimodal prior and bimodal target distribution.
"""

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import Ellipse
import torch
import torch.nn as nn
import torch.optim as optim
from torch.utils.data import DataLoader, TensorDataset
from scipy.stats import multivariate_normal


# Set random seeds for reproducibility
np.random.seed(42)
torch.manual_seed(42)

class ResidualBlock(nn.Module):
    def __init__(self, dim):
        super().__init__()
        self.fc = nn.Linear(dim, dim)
        self.act = nn.ReLU()

    def forward(self, x):
        return x + self.act(self.fc(x))

class SimpleVelocityNet(nn.Module):
    """Neural network to approximate velocity field v_theta(x, t)"""
    def __init__(self, input_dim=2, hidden_dim=128, num_layers=3):
        super().__init__()

        # Input projection (no residual possible here due to dimension change)
        self.input_layer = nn.Sequential(
            nn.Linear(input_dim + 1, hidden_dim),  # +1 for time
            nn.ReLU()
        )

        # Residual hidden layers
        self.res_blocks = nn.ModuleList(
            [ResidualBlock(hidden_dim) for _ in range(num_layers - 1)]
        )

        # Output projection (no residual due to dimension change)
        self.output_layer = nn.Linear(hidden_dim, input_dim)

    def forward(self, x, t):
        """
        Args:
            x: shape (batch_size, input_dim)
            t: shape (batch_size, 1)
        Returns:
            velocity: shape (batch_size, input_dim)
        """
        xt = torch.cat([x, t], dim=-1)

        h = self.input_layer(xt)
        for block in self.res_blocks:
            h = block(h)

        return self.output_layer(h)


class BimodalFlowMatching:
    """Flow matching with bimodal target distribution"""
    
    def __init__(self, mode1_mean, mode2_mean, mode_std=0.5, prior_std=1.0):
        """
        Args:
            mode1_mean: numpy array, mean of first mode
            mode2_mean: numpy array, mean of second mode
            mode_std: float, standard deviation of each mode
            prior_std: float, standard deviation of prior
        """
        self.mode1_mean = np.array(mode1_mean)
        self.mode2_mean = np.array(mode2_mean)
        self.mode_std = mode_std
        self.prior_std = prior_std
        self.dim = len(mode1_mean)
    
    def sample_prior(self, n_samples):
        """Sample from prior p_0 = N(0, prior_std^2 * I)"""
        return np.random.randn(n_samples, self.dim) * self.prior_std
    
    def sample_target(self, n_samples):
        """Sample from target p_1 = 0.5 * N(mu1, std^2*I) + 0.5 * N(mu2, std^2*I)"""
        n_per_mode = n_samples // 2
        
        # Sample from first mode
        samples1 = np.random.randn(n_per_mode, self.dim) * self.mode_std + self.mode1_mean
        
        # Sample from second mode
        samples2 = np.random.randn(n_samples - n_per_mode, self.dim) * self.mode_std + self.mode2_mean
        
        samples = np.vstack([samples1, samples2])
        np.random.shuffle(samples)
        
        return samples
    
    def conditional_flow(self, x0, x1, t):
        """
        Compute x_t and conditional velocity u_t(x_t | x1)
        Using Gaussian conditionals: p_t(x|x1) = N(tx1, (1-t)^2 * I)
        
        Args:
            x0: shape (n_samples, dim), samples from prior
            x1: shape (n_samples, dim), samples from target
            t: float, time in [0, 1]
        
        Returns:
            x_t: samples at time t
            u_t: conditional velocity at x_t
        """
        # Interpolate: x_t = t*x1 + (1-t)*x0 + (1-t)*epsilon, epsilon ~ N(0, I)
        epsilon = np.random.randn(*x0.shape) * (1 - t)
        x_t = t * x1 + (1 - t) * x0 + epsilon
        
        # Conditional velocity: u_t(x_t | x1) = (x1 - x_t) / (1 - t)
        if t < 1.0:
            u_t = (x1 - x_t) / (1 - t)
        else:
            u_t = np.zeros_like(x_t)
        
        return x_t, u_t
    
    def compute_optimal_velocity(self, x_t, t, n_posterior_samples=1000):
        """
        Compute the optimal velocity v*_t(x_t) = E_{p(x1|x_t,t)}[u_t(x_t|x1)]
        
        This demonstrates the discontinuity in the optimal velocity field.
        """
        if t >= 1.0:
            return np.zeros_like(x_t)
        
        # Compute posterior probabilities for each mode using Bayes rule
        # p(x1|x_t,t) ∝ p(x_t|x1,t) * p(x1)
        
        # Variance of conditional: (1-t)^2
        cond_var = (1 - t) ** 2
        
        # For each point in x_t, compute likelihood under each mode
        # p(x_t | x1~mode_i, t) = N(x_t | t*mu_i, (1-t)^2 + t^2*mode_std^2)
        
        marginal_var = cond_var + t**2 * self.mode_std**2
        
        # Log probabilities for each mode
        log_prob1 = multivariate_normal.logpdf(
            x_t, mean=t * self.mode1_mean, cov=marginal_var * np.eye(self.dim)
        )
        log_prob2 = multivariate_normal.logpdf(
            x_t, mean=t * self.mode2_mean, cov=marginal_var * np.eye(self.dim)
        )
        
        # Posterior probabilities (equal priors)
        max_log = np.maximum(log_prob1, log_prob2)
        prob1 = np.exp(log_prob1 - max_log)
        prob2 = np.exp(log_prob2 - max_log)
        total = prob1 + prob2
        
        alpha = (prob1 / total).reshape(-1, 1)  # Posterior probability of mode 1
        
        # Expected target given x_t (posterior mean)
        expected_x1 = alpha * self.mode1_mean + (1 - alpha) * self.mode2_mean
        
        # Optimal velocity
        v_optimal = (expected_x1 - x_t) / (1 - t)
        
        return v_optimal, alpha


def generate_training_data(flow_matching, n_samples=10000, n_time_steps=10):
    """Generate training data for flow matching"""
    X_list = []
    T_list = []
    V_list = []
    
    for _ in range(n_time_steps):
        # Sample random time
        t = np.random.rand(n_samples)
        
        # Sample from prior and target
        x0 = flow_matching.sample_prior(n_samples)
        x1 = flow_matching.sample_target(n_samples)
        
        # Compute conditional flow for each sample
        x_t_list = []
        u_t_list = []
        
        for i in range(n_samples):
            x_t, u_t = flow_matching.conditional_flow(
                x0[i:i+1], x1[i:i+1], t[i]
            )
            x_t_list.append(x_t[0])
            u_t_list.append(u_t[0])
        
        x_t_batch = np.array(x_t_list)
        u_t_batch = np.array(u_t_list)
        
        X_list.append(x_t_batch)
        T_list.append(t.reshape(-1, 1))
        V_list.append(u_t_batch)
    
    X = np.vstack(X_list)
    T = np.vstack(T_list)
    V = np.vstack(V_list)
    
    return X, T, V


def train_flow_matching(model, X, T, V, epochs=100, batch_size=256, lr=1e-3):
    """Train the velocity network with L2 loss"""
    
    # Convert to tensors
    X_tensor = torch.FloatTensor(X)
    T_tensor = torch.FloatTensor(T)
    V_tensor = torch.FloatTensor(V)
    
    dataset = TensorDataset(X_tensor, T_tensor, V_tensor)
    dataloader = DataLoader(dataset, batch_size=batch_size, shuffle=True)
    
    optimizer = optim.Adam(model.parameters(), lr=lr)
    criterion = nn.MSELoss()
    
    losses = []
    
    for epoch in range(epochs):
        epoch_loss = 0
        for x_batch, t_batch, v_batch in dataloader:
            optimizer.zero_grad()
            
            # Predict velocity
            v_pred = model(x_batch, t_batch)
            
            # L2 loss
            loss = criterion(v_pred, v_batch)
            
            loss.backward()
            optimizer.step()
            
            epoch_loss += loss.item()
        
        avg_loss = epoch_loss / len(dataloader)
        losses.append(avg_loss)
        
        if (epoch + 1) % 10 == 0:
            print(f"Epoch {epoch+1}/{epochs}, Loss: {avg_loss:.6f}")
    
    return losses


def sample_from_flow(model, flow_matching, n_samples=1000, n_steps=100):
    """Generate samples by integrating the learned flow"""
    
    # Start from prior
    x = torch.FloatTensor(flow_matching.sample_prior(n_samples))
    
    dt = 1.0 / n_steps
    
    trajectory = [x.numpy().copy()]
    
    with torch.no_grad():
        for step in range(n_steps):
            t = torch.ones(n_samples, 1) * (step * dt)
            
            # Predict velocity
            v = model(x, t)
            
            # Euler integration
            x = x + v * dt
            
            trajectory.append(x.numpy().copy())
    
    return np.array(trajectory)


def visualize_results(flow_matching, model, save_prefix="flow_matching"):
    """Create comprehensive visualizations"""
    
    fig = plt.figure(figsize=(20, 12))
    
    # 1. Training data distribution
    ax1 = plt.subplot(2, 4, 1)
    x0 = flow_matching.sample_prior(1000)
    x1 = flow_matching.sample_target(1000)
    ax1.scatter(x0[:, 0], x0[:, 1], alpha=0.3, s=10, label='Prior $p_0$')
    ax1.scatter(x1[:, 0], x1[:, 1], alpha=0.3, s=10, label='Target $p_1$')
    ax1.set_title('Prior and Target Distributions')
    ax1.legend()
    ax1.grid(True, alpha=0.3)
    ax1.set_xlim(-6, 6)
    ax1.set_ylim(-6, 6)
    
    # 2. Velocity field at t=0.5 (learned)
    ax2 = plt.subplot(2, 4, 2)
    plot_velocity_field(flow_matching, model, t=0.5, ax=ax2, title='Learned Velocity Field at t=0.5')
    
    # 3. Optimal velocity field at t=0.5 (theoretical)
    ax3 = plt.subplot(2, 4, 3)
    plot_optimal_velocity_field(flow_matching, t=0.5, ax=ax3, title='Optimal Velocity Field at t=0.5')
    
    # 4. Posterior probability alpha(x, t=0.5)
    ax4 = plt.subplot(2, 4, 4)
    plot_posterior_probability(flow_matching, t=0.5, ax=ax4, title='Posterior $\\alpha(x, t=0.5)$')
    
    # 5. Generated samples trajectory
    ax5 = plt.subplot(2, 4, 5)
    trajectory = sample_from_flow(model, flow_matching, n_samples=500, n_steps=100)
    
    # Plot trajectories
    for i in range(min(50, trajectory.shape[1])):
        ax5.plot(trajectory[:, i, 0], trajectory[:, i, 1], 'b-', alpha=0.1, linewidth=0.5)
    
    # Plot start and end
    ax5.scatter(trajectory[0, :, 0], trajectory[0, :, 1], c='green', s=5, alpha=0.5, label='Start (t=0)')
    ax5.scatter(trajectory[-1, :, 0], trajectory[-1, :, 1], c='red', s=5, alpha=0.5, label='End (t=1)')
    ax5.set_title('Sample Trajectories')
    ax5.legend()
    ax5.grid(True, alpha=0.3)
    ax5.set_xlim(-6, 6)
    ax5.set_ylim(-6, 6)
    
    # 6. Final generated samples vs target
    ax6 = plt.subplot(2, 4, 6)
    generated = trajectory[-1]
    target = flow_matching.sample_target(1000)
    ax6.scatter(target[:, 0], target[:, 1], alpha=0.3, s=10, label='Target', c='blue')
    ax6.scatter(generated[:, 0], generated[:, 1], alpha=0.3, s=10, label='Generated', c='red')
    ax6.set_title('Generated vs Target Distribution')
    ax6.legend()
    ax6.grid(True, alpha=0.3)
    ax6.set_xlim(-6, 6)
    ax6.set_ylim(-6, 6)
    
    # 7. Velocity magnitude along x-axis at t=0.5
    ax7 = plt.subplot(2, 4, 7)
    x_line = np.linspace(-5, 5, 100)
    y_line = np.zeros(100)
    points = np.column_stack([x_line, y_line])
    
    with torch.no_grad():
        t_tensor = torch.ones(100, 1) * 0.5
        v_learned = model(torch.FloatTensor(points), t_tensor).numpy()
    
    v_optimal, alpha = flow_matching.compute_optimal_velocity(points, 0.5)
    
    ax7.plot(x_line, np.linalg.norm(v_learned, axis=1), label='Learned', linewidth=2)
    ax7.plot(x_line, np.linalg.norm(v_optimal, axis=1), label='Optimal', linewidth=2, linestyle='--')
    ax7.set_xlabel('x position')
    ax7.set_ylabel('Velocity magnitude')
    ax7.set_title('Velocity Magnitude Along x-axis at t=0.5')
    ax7.legend()
    ax7.grid(True, alpha=0.3)
    ax7.axvline(x=0, color='red', linestyle=':', alpha=0.5, label='Decision boundary')
    
    # 8. Discontinuity demonstration
    ax8 = plt.subplot(2, 4, 8)
    # Plot velocity x-component along x-axis
    ax8.plot(x_line, v_learned[:, 0], label='Learned $v_x$', linewidth=2)
    ax8.plot(x_line, v_optimal[:, 0], label='Optimal $v_x$', linewidth=2, linestyle='--')
    ax8.set_xlabel('x position')
    ax8.set_ylabel('Velocity x-component')
    ax8.set_title('Discontinuity in Optimal Velocity')
    ax8.legend()
    ax8.grid(True, alpha=0.3)
    ax8.axvline(x=0, color='red', linestyle=':', alpha=0.5)
    
    plt.tight_layout()
    plt.savefig(f'{save_prefix}_analysis.png', dpi=300, bbox_inches='tight')
    plt.close()
    
    print(f"Visualization saved to {save_prefix}_analysis.png")


def plot_velocity_field(flow_matching, model, t, ax, title='Velocity Field', grid_size=20):
    """Plot learned velocity field"""
    x = np.linspace(-5, 5, grid_size)
    y = np.linspace(-5, 5, grid_size)
    X, Y = np.meshgrid(x, y)
    
    points = np.column_stack([X.ravel(), Y.ravel()])
    
    with torch.no_grad():
        t_tensor = torch.ones(len(points), 1) * t
        V = model(torch.FloatTensor(points), t_tensor).numpy()
    
    U = V[:, 0].reshape(X.shape)
    V_y = V[:, 1].reshape(X.shape)
    
    # Plot velocity field
    ax.quiver(X, Y, U, V_y, alpha=0.6)
    
    # Plot mode locations
    ax.scatter(*flow_matching.mode1_mean, c='red', s=100, marker='x', linewidths=3, label='Mode 1')
    ax.scatter(*flow_matching.mode2_mean, c='blue', s=100, marker='x', linewidths=3, label='Mode 2')
    
    ax.set_title(title)
    ax.set_xlim(-5, 5)
    ax.set_ylim(-5, 5)
    ax.grid(True, alpha=0.3)
    ax.legend()


def plot_optimal_velocity_field(flow_matching, t, ax, title='Optimal Velocity Field', grid_size=20):
    """Plot theoretical optimal velocity field"""
    x = np.linspace(-5, 5, grid_size)
    y = np.linspace(-5, 5, grid_size)
    X, Y = np.meshgrid(x, y)
    
    points = np.column_stack([X.ravel(), Y.ravel()])
    V_optimal, alpha = flow_matching.compute_optimal_velocity(points, t)
    
    U = V_optimal[:, 0].reshape(X.shape)
    V_y = V_optimal[:, 1].reshape(X.shape)
    
    # Plot velocity field
    ax.quiver(X, Y, U, V_y, alpha=0.6)
    
    # Plot mode locations
    ax.scatter(*flow_matching.mode1_mean, c='red', s=100, marker='x', linewidths=3, label='Mode 1')
    ax.scatter(*flow_matching.mode2_mean, c='blue', s=100, marker='x', linewidths=3, label='Mode 2')
    
    # Plot decision boundary
    ax.axvline(x=0, color='red', linestyle='--', linewidth=2, alpha=0.5, label='Decision boundary')
    
    ax.set_title(title)
    ax.set_xlim(-5, 5)
    ax.set_ylim(-5, 5)
    ax.grid(True, alpha=0.3)
    ax.legend()


def plot_posterior_probability(flow_matching, t, ax, title='Posterior Probability', grid_size=100):
    """Plot posterior probability alpha(x, t) showing discontinuity"""
    x = np.linspace(-5, 5, grid_size)
    y = np.linspace(-5, 5, grid_size)
    X, Y = np.meshgrid(x, y)
    
    points = np.column_stack([X.ravel(), Y.ravel()])
    _, alpha = flow_matching.compute_optimal_velocity(points, t)
    
    Alpha = alpha.reshape(X.shape)
    
    # Plot as heatmap
    im = ax.contourf(X, Y, Alpha, levels=20, cmap='RdBu_r', alpha=0.8)
    plt.colorbar(im, ax=ax, label='P(mode 1 | x, t)')
    
    # Plot decision boundary
    ax.contour(X, Y, Alpha, levels=[0.5], colors='black', linewidths=2)
    
    # Plot mode locations
    ax.scatter(*flow_matching.mode1_mean, c='red', s=100, marker='x', linewidths=3, label='Mode 1')
    ax.scatter(*flow_matching.mode2_mean, c='blue', s=100, marker='x', linewidths=3, label='Mode 2')
    
    ax.set_title(title)
    ax.set_xlim(-5, 5)
    ax.set_ylim(-5, 5)
    ax.legend()


def demonstrate_discontinuity():
    """Create detailed demonstration of the discontinuity"""
    
    flow_matching = BimodalFlowMatching(
        mode1_mean=[-3, 0],
        mode2_mean=[3, 0],
        mode_std=0.5,
        prior_std=1.0
    )
    
    fig, axes = plt.subplots(2, 3, figsize=(15, 10))
    
    times = [0.3, 0.5, 0.7]
    
    for i, t in enumerate(times):
        # Plot velocity along x-axis
        x_line = np.linspace(-5, 5, 200)
        y_line = np.zeros(200)
        points = np.column_stack([x_line, y_line])
        
        v_optimal, alpha = flow_matching.compute_optimal_velocity(points, t)
        
        # Velocity magnitude
        ax = axes[0, i]
        ax.plot(x_line, v_optimal[:, 0], linewidth=2, label='$v_x$ (x-component)')
        ax.set_xlabel('x position')
        ax.set_ylabel('Velocity')
        ax.set_title(f'Optimal Velocity at t={t}')
        ax.grid(True, alpha=0.3)
        ax.axvline(x=0, color='red', linestyle='--', alpha=0.5)
        ax.legend()
        
        # Posterior probability
        ax = axes[1, i]
        ax.plot(x_line, alpha, linewidth=2, color='purple')
        ax.set_xlabel('x position')
        ax.set_ylabel('P(mode 1 | x, t)')
        ax.set_title(f'Posterior Probability at t={t}')
        ax.grid(True, alpha=0.3)
        ax.axvline(x=0, color='red', linestyle='--', alpha=0.5)
        ax.axhline(y=0.5, color='gray', linestyle=':', alpha=0.5)
    
    plt.tight_layout()
    plt.savefig('discontinuity_demonstration.png', dpi=300, bbox_inches='tight')
    plt.close()
    
    print("Discontinuity demonstration saved.")


def main():
    """Main execution function"""
    
    print("=" * 60)
    print("Flow Matching L2 Loss Pathology Demonstration")
    print("=" * 60)
    print()
    
    # Create bimodal flow matching problem
    print("Setting up bimodal flow matching problem...")
    flow_matching = BimodalFlowMatching(
        mode1_mean=[-3, 0],
        mode2_mean=[3, 0],
        mode_std=0.5,
        prior_std=1.0
    )
    
    # Generate training data
    print("Generating training data...")
    X, T, V = generate_training_data(flow_matching, n_samples=5000, n_time_steps=20)
    print(f"Generated {len(X)} training samples")
    print()
    
    # Create and train model
    print("Training velocity network with L2 loss...")
    model = SimpleVelocityNet(input_dim=2, hidden_dim=128, num_layers=4)
    losses = train_flow_matching(model, X, T, V, epochs=100, batch_size=256, lr=1e-3)
    print()
    
    # Visualize results
    print("Creating visualizations...")
    visualize_results(flow_matching, model)
    demonstrate_discontinuity()
    
    # Quantitative analysis
    print()
    print("=" * 60)
    print("Quantitative Analysis")
    print("=" * 60)
    
    # Measure discontinuity
    t = 0.5
    x_left = np.array([[-0.1, 0]])
    x_right = np.array([[0.1, 0]])
    
    with torch.no_grad():
        t_tensor = torch.ones(1, 1) * t
        v_left = model(torch.FloatTensor(x_left), t_tensor).numpy()
        v_right = model(torch.FloatTensor(x_right), t_tensor).numpy()
    
    v_opt_left, _ = flow_matching.compute_optimal_velocity(x_left, t)
    v_opt_right, _ = flow_matching.compute_optimal_velocity(x_right, t)
    
    print(f"\nAt t={t}, near decision boundary:")
    print(f"Learned velocity jump: {np.linalg.norm(v_right - v_left):.4f}")
    print(f"Optimal velocity jump: {np.linalg.norm(v_opt_right - v_opt_left):.4f}")
    print(f"Neural network underestimates discontinuity by: {(1 - np.linalg.norm(v_right - v_left)/np.linalg.norm(v_opt_right - v_opt_left))*100:.2f}%")
    
    # Measure mode coverage
    print("\nMode coverage analysis:")
    generated = sample_from_flow(model, flow_matching, n_samples=2000, n_steps=100)[-1]
    
    # Count samples near each mode
    dist_to_mode1 = np.linalg.norm(generated - flow_matching.mode1_mean, axis=1)
    dist_to_mode2 = np.linalg.norm(generated - flow_matching.mode2_mean, axis=1)
    
    near_mode1 = np.sum(dist_to_mode1 < 1.5)
    near_mode2 = np.sum(dist_to_mode2 < 1.5)
    between_modes = len(generated) - near_mode1 - near_mode2
    
    print(f"Samples near mode 1: {near_mode1} ({near_mode1/len(generated)*100:.1f}%)")
    print(f"Samples near mode 2: {near_mode2} ({near_mode2/len(generated)*100:.1f}%)")
    print(f"Samples between modes: {between_modes} ({between_modes/len(generated)*100:.1f}%)")
    print("\nNote: High 'between modes' percentage indicates mode averaging problem!")
    
    print()
    print("=" * 60)
    print("Analysis complete! Check output files for visualizations.")
    print("=" * 60)


if __name__ == "__main__":
    main()

